Subjective Assessment Experiments That Recruit Few Observers With Repetitions (FOWR)

Recent studies have shown that it is possible to characterize subject bias and variance in subjective assessment tests. Apparent differences among subjects can, for the most part, be explained by random factors. Building on that theory, we propose a subjective test design where three to four team members each rate the stimuli multiple times. The results are comparable to a high performing objective metric. This provides a quick and simple way to analyze new technologies and perform pre-tests for subjective assessment.

==> figs/sandbox.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import itertools"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0 0 0 0 0 1 1 1 1 1 2 2 2 2 2 3 3 3 3 3 4 4 4 4 4 5 5 5 5 5 6 6 6 6 6 7 7\n",
      " 7 7 7]\n"
     ]
    }
   ],
   "source": [
    "# Generate experiment\n",
    "nSRC = 8\n",
    "nHRC = 5\n",
    "\n",
    "SRC = list(range(nSRC))\n",
    "HRC = list(range(nHRC))\n",
    "src_id_list = np.array([src for src, hrc in itertools.product(SRC, HRC)])\n",
    "print(src_id_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Found 77\n"
     ]
    }
   ],
   "source": [
    "for x in range(1000):\n",
    "    np.random.shuffle(src_id_list)\n",
    "    nconsec = np.sum(np.diff(src_id_list) == 0)\n",
    "    if nconsec == 0:\n",
    "        print(\"Found\", x)\n",
    "        break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

